Platform for nodal topological superconductors in monolayer molybdenum dichalcogenides

We propose a platform to realize nodal topological superconductors in a superconducting monolayer of MoX$_2$ (X$=$S, Se, Te) using an in-plane magnetic field. The bulk nodal points appear where the spin splitting due to spin-orbit coupling vanishes near the $\pm \boldsymbol{K}$ valleys of the Brillouin zone, and are six or twelve per valley in total. In the nodal topological superconducting phase, the nodal points are connected by flat bands of zero-energy Andreev edge states. These flat bands, which are protected by chiral symmetry, are present for all lattice-termination boundaries except zigzag.

==> anc/TB_11_matrices.txt <==
# Tight binding matrices for the 11-orbital model for MoS2.
# Adapted from Phys. Rev. B 92, 205108 (2015).

# h_M
-0.775500000000    0.000000000000    0.000000000000    0.000000000000    0.000000000000    0.000000000000
0.000000000000    -1.290200000000    0.000000000000    0.000000000000    0.000000000000    0.000000000000
0.000000000000    0.000000000000    -1.290200000000    0.000000000000    0.000000000000    0.000000000000
0.000000000000    0.000000000000    0.000000000000    -2.894900000000    0.000000000000    0.000000000000
0.000000000000    0.000000000000    0.000000000000    0.000000000000    -1.906500000000    0.000000000000
0.000000000000    0.000000000000    0.000000000000    0.000000000000    0.000000000000    -1.906500000000

# h_XA
-1.835200000000    0.000000000000    0.000000000000
0.000000000000    -1.598350000000    0.000000000000
0.000000000000    0.000000000000    -1.598350000000

# h_XB
-1.835200000000    0.000000000000    0.000000000000
0.000000000000    -1.598350000000    0.000000000000
0.000000000000    0.000000000000    -1.598350000000

# T_MM_1
-0.206900000000    -0.256200000000    0.000000000000    0.000000000000    0.000000000000
0.256200000000    0.032300000000    0.000000000000    0.000000000000    0.000000000000
0.000000000000    0.000000000000    -0.297900000000    -0.114500000000    0.409600000000
0.000000000000    0.000000000000    0.114500000000    0.274700000000    -0.248700000000
0.000000000000    0.000000000000    0.409600000000    0.248700000000    -0.558100000000

# T_MM_2
-0.027500000000    0.152623361707    0.000000000000    0.000000000000    0.000000000000
-0.359776638293    -0.147100000000    0.000000000000    0.000000000000    0.000000000000
0.000000000000    0.000000000000    -0.297900000000    0.297474005390    -0.303959908733
0.000000000000    0.000000000000    0.411974005390    -0.349900000000    0.609312978136
0.000000000000    0.000000000000    -0.105640091267    0.111912978136    0.066500000000

# T_MM_3
-0.027500000000    -0.152623361707    0.000000000000    0.000000000000    0.000000000000
0.359776638293    -0.147100000000    0.000000000000    0.000000000000    0.000000000000
0.000000000000    0.000000000000    -0.297900000000    -0.297474005390    -0.303959908733
0.000000000000    0.000000000000    -0.411974005390    -0.349900000000    -0.609312978136
0.000000000000    0.000000000000    -0.105640091267    -0.111912978136    0.066500000000

# T_XBXA_0
1.059700000000    0.000000000000    0.000000000000
0.000000000000    -0.308150000000    0.000000000000
0.000000000000    0.000000000000    -0.308150000000

# T_XAXA_1
-0.182750000000    0.003400000000    -0.030200000000
-0.003400000000    0.888650000000    -0.054500000000
-0.030200000000    0.054500000000    -0.090650000000

# T_XAXA_2
-0.182750000000    -0.024453967194    0.018044486373
-0.027853967194    0.154175000000    0.478549338963
0.012155513627    0.369549338963    0.643825000000

# T_XAXA_3
-0.182750000000    0.024453967194    0.018044486373
0.027853967194    0.154175000000    -0.478549338963
0.012155513627    -0.369549338963    0.643825000000

# T_XBXB_1
-0.182750000000    -0.003400000000    0.030200000000
0.003400000000    0.888650000000    -0.054500000000
0.030200000000    0.054500000000    -0.090650000000

# T_XBXB_2
-0.182750000000    0.024453967194    -0.018044486373
0.027853967194    0.154175000000    0.478549338963
-0.012155513627    0.369549338963    0.643825000000

# T_XBXB_3
-0.182750000000    -0.024453967194    -0.018044486373
-0.027853967194    0.154175000000    -0.478549338963
-0.012155513627    -0.369549338963    0.643825000000

# T_XAXB_1
0.008850000000    0.102900000000    0.037700000000
0.102900000000    0.023550000000    0.016000000000
-0.037700000000    -0.016000000000    0.096550000000

# T_XAXB_2
0.008850000000    0.084099157723    0.070264014049
0.018800842277    0.078300000000    -0.047609927238
0.107964014049    -0.015609927238    0.041800000000

# T_XAXB_3
0.008850000000    -0.084099157723    0.070264014049
-0.018800842277    0.078300000000    0.047609927238
0.107964014049    0.015609927238    0.041800000000

# T_XBXA_1
0.008850000000    -0.102900000000    -0.037700000000
-0.102900000000    0.023550000000    0.016000000000
0.037700000000    -0.016000000000    0.096550000000

# T_XBXA_2
0.008850000000    -0.084099157723    -0.070264014049
-0.018800842277    0.078300000000    -0.047609927238
-0.107964014049    -0.015609927238    0.041800000000

# T_XBXA_3
0.008850000000    0.084099157723    -0.070264014049
0.018800842277    0.078300000000    0.047609927238
-0.107964014049    0.015609927238    0.041800000000

# T_XAM_4
0.844461588825    0.487550125628    -0.624799551856    0.583897117436    0.337113157931
1.005311388482    0.902238928132    0.575752564041    0.595118744716    -0.232609669699
0.902238928132    -0.036504387579    0.332410897836    -0.232609669699    0.863713255550

# T_XAM_5
0.000000000000    -0.975100251256    -0.624799551856    0.000000000000    -0.674226315861
-0.557412275609    0.000000000000    0.000000000000    0.998010510967    0.000000000000
0.000000000000    1.526219276513    -0.664821795672    0.000000000000    0.460821489299

# T_XAM_6
-0.844461588825    0.487550125628    -0.624799551856    -0.583897117436    0.337113157931
1.005311388482    -0.902238928132    -0.575752564041    0.595118744716    0.232609669699
-0.902238928132    -0.036504387579    0.332410897836    0.232609669699    0.863713255550

# T_XAM_7
0.000000000000    0.000000000000    -0.048507525189    -0.135028122071    0.077958522626
0.000000000000    0.000000000000    -0.091733390867    -0.129983904052    0.075046241995
0.000000000000    0.000000000000    0.052962297911    0.075046241995    -0.043327968017

# T_XAM_8
0.000000000000    0.000000000000    -0.048507525189    0.000000000000    -0.155917045252
0.000000000000    0.000000000000    0.000000000000    0.000000000000    0.000000000000
0.000000000000    0.000000000000    -0.105924595822    0.000000000000    -0.173311872069

# T_XAM_9
0.000000000000    0.000000000000    -0.048507525189    0.135028122071    0.077958522626
0.000000000000    0.000000000000    0.091733390867    -0.129983904052    -0.075046241995
0.000000000000    0.000000000000    0.052962297911    -0.075046241995    -0.043327968017

# T_XBM_4
0.844461588825    0.487550125628    0.624799551856    -0.583897117436    -0.337113157931
-1.005311388482    -0.902238928132    0.575752564041    0.595118744716    -0.232609669699
-0.902238928132    0.036504387579    0.332410897836    -0.232609669699    0.863713255550

# T_XBM_5
0.000000000000    -0.975100251256    0.624799551856    0.000000000000    0.674226315861
0.557412275609    0.000000000000    0.000000000000    0.998010510967    0.000000000000
0.000000000000    -1.526219276513    -0.664821795672    0.000000000000    0.460821489299

# T_XBM_6
-0.844461588825    0.487550125628    0.624799551856    0.583897117436    -0.337113157931
-1.005311388482    0.902238928132    -0.575752564041    0.595118744716    0.232609669699
0.902238928132    0.036504387579    0.332410897836    0.232609669699    0.863713255550

# T_XBM_7
0.000000000000    0.000000000000    0.048507525189    0.135028122071    -0.077958522626
0.000000000000    0.000000000000    -0.091733390867    -0.129983904052    0.075046241995
0.000000000000    0.000000000000    0.052962297911    0.075046241995    -0.043327968017

# T_XBM_8
0.000000000000    0.000000000000    0.048507525189    0.000000000000    0.155917045252
0.000000000000    0.000000000000    0.000000000000    0.000000000000    0.000000000000
0.000000000000    0.000000000000    -0.105924595822    0.000000000000    -0.173311872069

# T_XBM_9
0.000000000000    0.000000000000    0.048507525189    -0.135028122071    -0.077958522626
0.000000000000    0.000000000000    0.091733390867    -0.129983904052    -0.075046241995
0.000000000000    0.000000000000    0.052962297911    -0.075046241995    -0.043327968017

# M_SOI
 (0.000000000000+0.000000000000j)     (0.000000000000+-0.041800000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.072399723756+0.000000000000j)     (0.000000000000+0.041800000000j)     (-0.041800000000+0.000000000000j)
 (0.000000000000+0.041800000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+-0.072399723756j)     (-0.041800000000+0.000000000000j)     (0.000000000000+-0.041800000000j)
 (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (-0.072399723756+0.000000000000j)     (0.000000000000+0.072399723756j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)
 (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.083600000000j)     (0.000000000000+-0.041800000000j)     (0.041800000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)
 (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+-0.083600000000j)     (0.000000000000+0.000000000000j)     (0.041800000000+0.000000000000j)     (0.000000000000+0.041800000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)
 (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (-0.072399723756+0.000000000000j)     (0.000000000000+0.041800000000j)     (0.041800000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.041800000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)
 (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+-0.072399723756j)     (0.041800000000+0.000000000000j)     (0.000000000000+-0.041800000000j)     (0.000000000000+-0.041800000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)
 (0.072399723756+0.000000000000j)     (0.000000000000+0.072399723756j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)
 (0.000000000000+-0.041800000000j)     (-0.041800000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+-0.083600000000j)
 (-0.041800000000+0.000000000000j)     (0.000000000000+0.041800000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.083600000000j)     (0.000000000000+0.000000000000j)

# XA_SOI
 (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (-0.027800000000+0.000000000000j)     (0.000000000000+0.027800000000j)
 (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+-0.027800000000j)     (0.027800000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)
 (0.000000000000+0.000000000000j)     (0.000000000000+0.027800000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+-0.027800000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)
 (0.000000000000+0.000000000000j)     (0.027800000000+0.000000000000j)     (0.000000000000+0.027800000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)
 (-0.027800000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.027800000000j)
 (0.000000000000+-0.027800000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+-0.027800000000j)     (0.000000000000+0.000000000000j)

# XB_SOI
 (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (-0.027800000000+0.000000000000j)     (0.000000000000+0.027800000000j)
 (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+-0.027800000000j)     (0.027800000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)
 (0.000000000000+0.000000000000j)     (0.000000000000+0.027800000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+-0.027800000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)
 (0.000000000000+0.000000000000j)     (0.027800000000+0.000000000000j)     (0.000000000000+0.027800000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)
 (-0.027800000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.027800000000j)
 (0.000000000000+-0.027800000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+0.000000000000j)     (0.000000000000+-0.027800000000j)     (0.000000000000+0.000000000000j)


